Mechanical angular momentum loss at $\mathcal{O}(G^4)$ from static and radiative gravitons

We determine the loss of mechanical angular momentum $L^{\mu}_{\rm loss}$ of two gravitationally scattering bodies at $\mathcal{O}(G^4)$ using worldline quantum field theory (WQFT). The gravitational memory effect, a phenomenon of the early- and late-time behaviour of the gravitational field, leads to static contributions to $L^{\mu}_{\rm loss}$. We illuminate how these arise: the linear memory contributes through so-called static correlators, while the nonlinear memory vanishes at this order due to symmetry considerations. The computation of the remaining, dynamical part resembles that of the $\mathcal{O}(G^4)$ impulse. We generate its integrand using a reformulation of the WQFT Feynman rules that conserves four-momentum at every vertex and plainly exhibits the classical loops. The three-loop integrals are reduced to master integrals, whose differential equations and boundary matching in the post-Newtonian limit we describe in some detail. In contrast to conservative effects at this order, only polylogarithms appear. While individual contributions to the dynamical part are divergent, these cancel in $L^{\mu}_{\rm loss}$. The quadratic-in-radiation part of our result reproduces earlier results, while the complete result agrees with existing post-Newtonian results.

==> anc/loadResults.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Loading and using results*)


(*Conventions:
g means gamma;
Lcm is total initial L;
Ecm is total initial E;
Each contribution to L, E or EL loss is given individually,
written as coefficients of "basisFunction[i]";
Basis functions are given in eq. (6.4), in the same order;
I general, for any observable O: O_{loss}=-\[CapitalDelta]O,
For each observable L, E, EL, 
Otot=Oloss[dyn,RR]+Oloss[dyn,R]+Oloss[stat,RR]+Oloss[stat,R],
referring to dynamical/ static and radiation regions RR/R, respectively.*)
(*All results are given at 4PM order*)


SetDirectory[NotebookDirectory[]];


(*Loading results from separate file*)
Get["resultsNew.m"];


(*Translating from x to gamma*)
xToG = {x->g-Sqrt[-1+g^2]}


(* ::Subsection:: *)
(*L_{loss}*)


(*LlossTot equals |L|_{loss}, as given in eq. (6.3)*)


LlossTot = (Lloss[dyn,RR]+Lloss[dyn,R]+Lloss[stat,RR]+Lloss[stat,R])/.replBasisFunc;


(* ::Subsection:: *)
(*EL_{loss}*)


(*ELlossTot equals (E|L|)_{loss}, as given in eq. (6.1)*)


ELlossTot = (ELloss[dyn,RR]+ELloss[dyn,R]+ELloss[stat,RR]+ELloss[stat,R])/.replBasisFunc;


(* ::Subsection:: *)
(*E _{loss}*)


(*ELlossTot equals E_{loss}, as given in eq. (6.2)*)


ElossTot = (Eloss[dyn,RR]+Eloss[dyn,R]+Eloss[stat,RR]+Eloss[stat,R])/.replBasisFunc;


(* ::Subsection:: *)
(*Check formula: (EL)_{loss} = Ecm |L|_{loss} + Lcm E_{loss}*)


(*Has to give zero*)
ELlossTot-(Ecm LlossTot + Lcm ElossTot)//Simplify


==> anc/results.m <==
ELloss[dyn,R] = (G^4*M^6*nu^2*(((-300 + 760*g^2 + 3960*g^4 + 210313*g^6 + 647777*g^8 - 735123*g^10 - 235029*g^12 + 21114*g^14 + 94208*g^16)/(960*g^6*(-1 + g^2)^2) + ((55125 + 63000*g - 375375*g^2 - 159600*g^3 + 1884050*g^4 - 831600*g^5 - 9175250*g^6 - 44165730*g^7 - 352360351*g^8 - 136033170*g^9 + 477970819*g^10 + 154375830*g^11 - 161339956*g^12 + 49356090*g^13 + 165085834*g^14 - 4433940*g^15 - 122551296*g^16 - 19783680*g^17)*nu)/(100800*g^7*(-1 + g^2)^2))*basisFunction[1] - ((100 - 320*g^2 - 1160*g^4 + 37840*g^6 + 494101*g^8 - 113271*g^10 - 624547*g^12 + 122647*g^14 + 70786*g^16 + 16384*g^18)/(320*g^7*(-1 + g^2)^2) + ((-3675 - 4200*g + 27475*g^2 + 13440*g^3 - 141960*g^4 + 48720*g^5 + 693350*g^6 - 1589280*g^7 - 9338139*g^8 - 20752242*g^9 - 30628579*g^10 + 4757382*g^11 + 51962758*g^12 + 26230974*g^13 - 5150002*g^14 - 5151174*g^15 - 2584364*g^16 - 2973012*g^17 - 4890624*g^18 - 688128*g^19)*nu)/(6720*g^8*(-1 + g^2)^2))*basisFunction[2] + ((96*(-15*g^2 - 8*g^4 + 12*g^6))/(-1 + g^2)^2 - (16*(-42*g - 180*g^2 - 221*g^3 - 96*g^4 + 148*g^5 + 144*g^6 + 8*g^9)*nu)/(-1 + g^2)^2)*basisFunction[3] + ((-3*(-1961 + 9376*g - 17784*g^2 + 17088*g^3 - 5605*g^4 - 2400*g^5 + 350*g^6))/32 + ((-6447 + 27792*g - 40884*g^2 + 28016*g^3 - 15227*g^4 + 7200*g^5 - 1050*g^6)*nu)/16)*basisFunction[4] + ((-3*(-293*g - 534*g^3 + 75*g^5))/2 + ((141 - 7032*g - 3117*g^2 - 12816*g^3 - 397*g^4 + 1800*g^5 + 525*g^6)*nu)/8)*basisFunction[5] + ((3*(667*g + 618*g^3 + 75*g^5))/4 + ((-3597 - 16008*g - 6611*g^2 - 14832*g^3 + 6541*g^4 - 1800*g^5 - 525*g^6)*nu)/16)*basisFunction[6]))/((-1 + g^2)*modB^3);
ELloss[dyn,RR] = (G^4*M^6*nu^2*(((-16*(-804*g + 745*g^3 - 48*g^5 + 92*g^7))/15 + (16*(-680 - 1608*g - 305*g^2 + 1490*g^3 + 330*g^4 - 96*g^5 + 640*g^6 + 184*g^7)*nu)/15)*basisFunction[1] - ((-16*(-116 - 353*g^2 + 420*g^4 + 28*g^6 + 16*g^8))/5 + (16*(-696 - 2695*g - 2118*g^2 + 1180*g^3 + 2520*g^4 + 940*g^5 + 168*g^6 + 560*g^7 + 96*g^8)*nu)/15)*basisFunction[2] + (-96*(5*g + 6*g^3) + 64*(3 + 15*g + 29*g^2 + 18*g^3 + 7*g^4 + 2*g^6)*nu)*basisFunction[3]))/((-1 + g^2)^(3/2)*modB^3);
ELloss[stat,R] = (G^4*M^6*nu^2*(((-4*(16 - 473*g^2 + 1080*g^4 - 528*g^6 - 272*g^8 + 192*g^10))/15 + (8*(48 - 2345*g - 1419*g^2 + 7565*g^3 + 3240*g^4 - 9840*g^5 - 1584*g^6 + 5930*g^7 - 816*g^8 - 1220*g^9 + 576*g^10)*nu)/45)*basisFunction[1] - (-4*(3*g - 50*g^3 + 128*g^5 - 112*g^7 + 32*g^9) - (8*(57 - 9*g + 171*g^2 + 150*g^3 - 818*g^4 - 384*g^5 + 1008*g^6 + 336*g^7 - 504*g^8 - 96*g^9 + 80*g^10)*nu)/3)*basisFunction[2] - 16*(-9*g - 21*g^3 + 66*g^5 - 44*g^7 + 8*g^9)*nu*basisFunction[3]))/((-1 + g)^3*(1 + g)^3*modB^3);
ELloss[stat,RR] = (Sqrt[-1 + g^2]*G^4*M^6*nu^2*((8*(64 - 336*g^2 + 601*g^4 - 420*g^6 + 100*g^8)*nu*basisFunction[1])/9 - (16*(24*g - 127*g^3 + 230*g^5 - 164*g^7 + 40*g^9)*nu*basisFunction[2])/3 + (8*(9*g^2 - 48*g^4 + 88*g^6 - 64*g^8 + 16*g^10)*nu*basisFunction[3])/((-1 + g)*(1 + g))))/((-1 + g)^3*(1 + g)^3*modB^3);
Eloss[dyn,R] = (G^4*M^5*nu^2*(((1575 - 9825*g^2 + 43960*g^4 - 178350*g^6 - 5417433*g^8 + 5142771*g^10 + 4451394*g^12 - 4621428*g^14 + 593480*g^16 - 6144*g^18)/(1440*g^7) + ((385875 - 771750*g - 2223375*g^2 + 4814250*g^3 + 9025800*g^4 - 21540400*g^5 - 28429800*g^6 + 87391500*g^7 + 773598766*g^8 + 2654542170*g^9 + 3314225949*g^10 - 2519957790*g^11 - 7732905101*g^12 - 2181183060*g^13 + 3108097844*g^14 + 2264499720*g^15 + 876857514*g^16 - 290805200*g^17 - 318633472*g^18 + 3010560*g^19)*nu)/(352800*g^8))*basisFunction[1] - ((-525 + 3625*g^2 - 16790*g^4 + 68950*g^6 - 871855*g^8 - 2935411*g^10 + 5730296*g^12 - 948948*g^14 - 1242822*g^16 + 188904*g^18 + 24576*g^20)/(480*g^8) + ((-3675 + 7350*g + 23625*g^2 - 50750*g^3 - 99750*g^4 + 235060*g^5 + 326340*g^6 - 965300*g^7 - 469350*g^8 + 12205970*g^9 + 25487799*g^10 + 41095754*g^11 + 12995667*g^12 - 80224144*g^13 - 87247374*g^14 + 13285272*g^15 + 48904994*g^16 + 17399508*g^17 + 2813756*g^18 - 2644656*g^19 - 2732032*g^20 - 344064*g^21)*nu)/(3360*g^9))*basisFunction[2] + (32*(24*g + 137*g^3 - 84*g^5 - 36*g^7 + 16*g^9) - 64*(24*g + 60*g^2 + 137*g^3 + 35*g^4 - 84*g^5 - 59*g^6 - 36*g^7 + 16*g^9 + 4*g^10)*nu)*basisFunction[3] + ((36 - 1209*g + 4140*g^2 - 4004*g^3 - 4056*g^4 + 13390*g^5 - 9448*g^6 - 7832*g^7 + 14324*g^8 - 2445*g^9 - 4996*g^10 + 2100*g^11)/8 + ((987*g - 4608*g^2 + 5558*g^3 + 6144*g^4 - 17962*g^5 + 5632*g^6 + 14252*g^7 - 11264*g^8 - 1785*g^9 + 4096*g^10 - 1050*g^11)*nu)/4)*basisFunction[4] + ((-9 - 1035*g^2 + 1014*g^4 + 2362*g^6 - 3581*g^8 + 1249*g^10)/4 + ((18 + 111*g + 2070*g^2 - 777*g^3 - 2028*g^4 + 2286*g^5 - 4724*g^6 - 3210*g^7 + 7162*g^8 + 2115*g^9 - 2498*g^10 - 525*g^11)*nu)/4)*basisFunction[5] + ((-2039 - 9077*g^2 + 23050*g^4 - 8890*g^6 - 4867*g^8 + 1823*g^10)/8 + ((4078 + 1041*g + 18154*g^2 - 4855*g^3 - 46100*g^4 + 5522*g^5 + 17780*g^6 - 118*g^7 + 9734*g^8 - 2115*g^9 - 3646*g^10 + 525*g^11)*nu)/8)*basisFunction[6]))/((-1 + g^2)^(7/2)*modB^4*Sqrt[1 + 2*(-1 + g)*nu]);
Eloss[dyn,RR] = (G^4*M^5*nu^2*(((16*(1720 + 4927*g^2 - 1484*g^4 + 12*g^6))/45 - (32*(1720 + 6165*g + 4927*g^2 + 1950*g^3 - 1484*g^4 - 960*g^5 + 12*g^6)*nu)/45)*basisFunction[1] - ((-16*(-869*g - 496*g^3 + 204*g^5 + 16*g^7))/5 + (32*(-865 - 2607*g - 4340*g^2 - 1488*g^3 + 100*g^4 + 612*g^5 + 320*g^6 + 48*g^7)*nu)/15)*basisFunction[2] + ((-32*(-8 - 51*g^2 - 6*g^4 + 8*g^6))/(-1 + g^2) + (64*(-8 - 40*g - 51*g^2 - 50*g^3 - 6*g^4 + 6*g^5 + 8*g^6 + 4*g^7)*nu)/(-1 + g^2))*basisFunction[3]))/((-1 + g^2)*modB^4*Sqrt[1 + 2*(-1 + g)*nu]);
Eloss[stat,R] = 0;
Eloss[stat,RR] = 0;
Lloss[dyn,R] = (G^4*M^5*nu^2*(((-300 + 760*g^2 + 3960*g^4 + 210313*g^6 + 647777*g^8 - 735123*g^10 - 235029*g^12 + 21114*g^14 + 94208*g^16)/(960*g^6*(-1 + g^2)^2) + ((-55125 + 126000*g + 249375*g^2 - 319200*g^3 - 1033550*g^4 - 1663200*g^5 + 4140850*g^6 - 88331460*g^7 + 71025689*g^8 - 272066340*g^9 + 254010019*g^10 + 308751660*g^11 - 627313366*g^12 + 98712180*g^13 + 439229704*g^14 - 8867880*g^15 - 159660956*g^16 - 39567360*g^17 + 20213760*g^18)*nu)/(100800*g^7*(-1 + g^2)^2) + ((385875 - 2168250*g^2 - 422625*g^3 + 10113600*g^4 + 2878750*g^5 - 44560600*g^6 - 15574650*g^7 + 513090756*g^8 + 1010270579*g^9 + 5838786795*g^10 + 7616856928*g^11 - 2381213096*g^12 - 6772406658*g^13 - 2189436492*g^14 + 885171436*g^15 + 575390532*g^16 - 542236160*g^17 - 141496320*g^18)*nu^2)/(352800*(-1 + g)*g^8*(1 + g)^2))*basisFunction[1] - ((100 - 320*g^2 - 1160*g^4 + 37840*g^6 + 494101*g^8 - 113271*g^10 - 624547*g^12 + 122647*g^14 + 70786*g^16 + 16384*g^18)/(320*g^7*(-1 + g^2)^2) + ((3675 - 8400*g - 19075*g^2 + 26880*g^3 + 79660*g^4 + 97440*g^5 - 320670*g^6 - 3178560*g^7 + 4457111*g^8 - 41504484*g^9 + 31219417*g^10 + 9514764*g^11 - 33018768*g^12 + 52461948*g^13 - 18095704*g^14 - 10302348*g^15 + 19966318*g^16 - 5946024*g^17 - 4562268*g^18 - 1376256*g^19 + 344064*g^20)*nu)/(6720*g^8*(-1 + g^2)^2) + ((-3675 + 23100*g^2 + 4025*g^3 - 109760*g^4 - 30100*g^5 + 486920*g^6 + 166250*g^7 - 2585730*g^8 + 1871381*g^9 + 15945077*g^10 + 47164494*g^11 + 95546122*g^12 + 62527354*g^13 - 50451804*g^14 - 68547508*g^15 - 19643686*g^16 + 322632*g^17 + 2747740*g^18 - 1814528*g^19 - 344064*g^20)*nu^2)/(3360*(-1 + g)*g^9*(1 + g)^2))*basisFunction[2] + ((96*(-15*g^2 - 8*g^4 + 12*g^6))/(-1 + g^2)^2 - (16*(6*g - 360*g^2 + 233*g^3 - 192*g^4 + 76*g^5 + 288*g^6 - 216*g^7 + 40*g^9)*nu)/(-1 + g^2)^2 + (32*(6*g - 18*g^2 + 233*g^3 + 195*g^4 + 76*g^5 - 122*g^6 - 216*g^7 + 40*g^9)*nu^2)/(-1 + g^2)^2)*basisFunction[3] + ((-3*(-1961 + 9376*g - 17784*g^2 + 17088*g^3 - 5605*g^4 - 2400*g^5 + 350*g^6))/32 + ((-12402 + 64221*g - 130788*g^2 + 145476*g^3 - 91970*g^4 + 13305*g^5 + 17192*g^6 - 5250*g^7)*nu)/16 + ((6447 - 36213*g + 77892*g^2 - 83964*g^3 + 49387*g^4 - 14657*g^5 + 58*g^6 + 1050*g^7)*nu^2)/8)*basisFunction[4] + ((-3*(-293*g - 534*g^3 + 75*g^5))/2 + ((159 - 14064*g + 6021*g^2 - 25632*g^3 + 14585*g^4 + 3600*g^5 - 3773*g^6)*nu)/8 + ((-159 + 7062*g - 6021*g^2 + 10254*g^3 - 14585*g^4 - 3262*g^5 + 3773*g^6 + 1050*g^7)*nu^2)/4)*basisFunction[5] + ((3*(667*g + 618*g^3 + 75*g^5))/4 + ((481 - 32016*g + 35707*g^2 - 29664*g^3 + 23815*g^4 - 3600*g^5 - 2371*g^6)*nu)/16 + ((-481 + 11370*g - 35707*g^2 + 10994*g^3 - 23815*g^4 + 9406*g^5 + 2371*g^6 - 1050*g^7)*nu^2)/8)*basisFunction[6]))/((-1 + g^2)*modB^3*(1 + 2*(-1 + g)*nu)^(3/2));
Lloss[dyn,RR] = (G^4*M^5*nu^2*(((-16*(-804*g + 745*g^3 - 48*g^5 + 92*g^7))/15 - (16*(320 + 9648*g - 7116*g^2 - 8940*g^3 + 9891*g^4 + 576*g^5 - 3704*g^6 - 1104*g^7 + 564*g^8)*nu)/45 + (32*(320 - 3381*g - 7116*g^2 - 1170*g^3 + 9891*g^4 + 4188*g^5 - 3704*g^6 + 408*g^7 + 564*g^8)*nu^2)/45)*basisFunction[1] - ((-16*(-116 - 353*g^2 + 420*g^4 + 28*g^6 + 16*g^8))/5 - (16*(1392 - 608*g + 4236*g^2 - 2179*g^3 - 5040*g^4 + 3680*g^5 - 336*g^6 - 956*g^7 - 192*g^8 + 48*g^9)*nu)/15 + (32*(-169 - 608*g - 4052*g^2 - 2179*g^3 + 3100*g^4 + 3680*g^5 + 992*g^6 - 956*g^7 + 144*g^8 + 48*g^9)*nu^2)/15)*basisFunction[2] + (-96*(5*g + 6*g^3) + 32*(-2 + 60*g - 23*g^2 + 72*g^3 - 28*g^4 + 12*g^6)*nu - 64*(-2 - 16*g - 23*g^2 - 72*g^3 - 28*g^4 - 8*g^5 + 12*g^6)*nu^2)*basisFunction[3]))/((-1 + g^2)^(3/2)*modB^3*(1 + 2*(-1 + g)*nu)^(3/2));
Lloss[stat,R] = (G^4*M^5*nu^2*(((-4*(16 - 473*g^2 + 1080*g^4 - 528*g^6 - 272*g^8 + 192*g^10))/(15*(-1 + g)^2*(1 + g)) - (8*(-96 + 2393*g + 2838*g^2 - 8984*g^3 - 6480*g^4 + 13080*g^5 + 3168*g^6 - 7514*g^7 + 1632*g^8 + 404*g^9 - 1152*g^10 + 576*g^11)*nu)/(45*(-1 + g)^2*(1 + g)) + (16*(48 - 2345*g - 1419*g^2 + 7565*g^3 + 3240*g^4 - 9840*g^5 - 1584*g^6 + 5930*g^7 - 816*g^8 - 1220*g^9 + 576*g^10)*nu^2)/(45*(-1 + g)*(1 + g)))*basisFunction[1] - ((-4*(3*g - 50*g^3 + 128*g^5 - 112*g^7 + 32*g^9))/((-1 + g)^2*(1 + g)) - (8*(57 - 18*g + 180*g^2 + 300*g^3 - 968*g^4 - 768*g^5 + 1392*g^6 + 672*g^7 - 840*g^8 - 192*g^9 + 176*g^10)*nu)/(3*(-1 + g)^2*(1 + g)) - (16*(57 - 9*g + 171*g^2 + 150*g^3 - 818*g^4 - 384*g^5 + 1008*g^6 + 336*g^7 - 504*g^8 - 96*g^9 + 80*g^10)*nu^2)/(3*(-1 + g)*(1 + g)))*basisFunction[2] + ((-16*(9*g + 30*g^3 - 36*g^5 + 8*g^7)*nu)/(-1 + g) - 32*(9*g + 30*g^3 - 36*g^5 + 8*g^7)*nu^2)*basisFunction[3]))/((-1 + g)*(1 + g)^2*modB^3*(1 + 2*(-1 + g)*nu)^(3/2));
Lloss[stat,RR] = (G^4*M^5*nu^2*((8*(64 - 336*g^2 + 601*g^4 - 420*g^6 + 100*g^8)*nu*basisFunction[1])/(9*Sqrt[-1 + g^2]) - (16*(24*g - 127*g^3 + 230*g^5 - 164*g^7 + 40*g^9)*nu*basisFunction[2])/(3*Sqrt[-1 + g^2]) + (8*(9*g^2 - 48*g^4 + 88*g^6 - 64*g^8 + 16*g^10)*nu*basisFunction[3])/((-1 + g)*(1 + g)*Sqrt[-1 + g^2])))/((-1 + g^2)^2*modB^3*Sqrt[1 + 2*(-1 + g)*nu]);
replBasisFunc = {basisFunction[1] -> 1, basisFunction[2] -> ArcCosh[g]/Sqrt[-1 + g^2], basisFunction[3] -> ArcCosh[g]^2, basisFunction[4] -> (-PolyLog[2, -Sqrt[(-1 + g)/(1 + g)]] + PolyLog[2, Sqrt[(-1 + g)/(1 + g)]])/(2*Sqrt[-1 + g^2]), basisFunction[5] -> (-(ArcCosh[g]*Log[2*(1 + g)]) - PolyLog[2, -x^(-1)] + PolyLog[2, -x])/Sqrt[-1 + g^2], basisFunction[6] -> (-2*ArcCosh[g]*Log[2*g] + (-PolyLog[2, -x^(-2)] + PolyLog[2, -x^2])/2)/Sqrt[-1 + g^2]};
Ecm = M*Sqrt[1 + 2*(-1 + g)*nu];
Lcm = (Sqrt[-1 + g^2]*M*modB*nu)/Sqrt[1 + 2*(-1 + g)*nu];

